A Survey on Offensive AI Within Cybersecurity

Artificial Intelligence (AI) has witnessed major growth and integration across various domains. As AI systems become increasingly prevalent, they also become targets for threat actors to manipulate their functionality for malicious purposes. This survey paper on offensive AI will comprehensively cover various aspects related to attacks against and using AI systems. It will delve into the impact of offensive AI practices on different domains, including consumer, enterprise, and public digital infrastructure. The paper will explore adversarial machine learning, attacks against AI models, infrastructure, and interfaces, along with offensive techniques like information gathering, social engineering, and weaponized AI. Additionally, it will discuss the consequences and implications of offensive AI, presenting case studies, insights, and avenues for further research.

==> listings/ART_sklearn_sample.py <==
# Step 2: Create the model
model = SVC(C=1.0, kernel="rbf")

# Step 3: Create the ART classifier
classifier = SklearnClassifier(model=model, clip_values=(min_pixel_value, max_pixel_value))

# Step 4: Train the ART classifier
classifier.fit(x_train, y_train)

# Step 5: Evaluate the ART classifier on benign test examples
predictions = classifier.predict(x_test)
accuracy = np.sum(np.argmax(predictions, axis=1) == np.argmax(y_test, axis=1)) / len(y_test)

# Step 6: Generate adversarial test examples
attack = FastGradientMethod(estimator=classifier, eps=0.2)
x_test_adv = attack.generate(x=x_test)

# Step 7: Evaluate the ART classifier on adversarial test examples
predictions = classifier.predict(x_test_adv)
accuracy = np.sum(np.argmax(predictions, axis=1) == np.argmax(y_test, axis=1)) / len(y_test)
